Counting zeros of Dedekind zeta functions

Given a number field $K$ of degree $n_K$ and with absolute discriminant $d_K$, we obtain an explicit bound for the number $N_K(T)$ of non-trivial zeros (counted with multiplicity), with height at most $T$, of the Dedekind zeta function $\zeta_K(s)$ of $K$. More precisely, we show that for $T \geq 1$, $$ \Big| N_K (T) - \frac{T}{\pi} \log \Big( d_K \Big( \frac{T}{2\pi e}\Big)^{n_K}\Big)\Big| \le 0.228 (\log d_K + n_K \log T) + 23.108 n_K + 4.520, $$ which improves previous results of Kadiri and Ng, and Trudgian. The improvement is based on ideas from the recent work of Bennett $et$ $al.$ on counting zeros of Dirichlet $L$-functions.

==> anc/Maple_code.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="1"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">sigma:=(c,r,y)-&gt;c+r*cos(y)</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEiY0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIixGJ0YyRjkvRjxGVUY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEickYnRlRGVkZYLUYsNiVRInlGJ0ZURlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMkYyLUY2Ni1RJiZtYXA7RidGMkY5RjsvRj5GVUY/RkFGQ0ZFRkdGSi1GIzYmRlEtRjY2LVEnJnBsdXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wLUYjNiZGam4tRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFRmZuL0ZLRmduLUYjNiYtRiw2JVEkY29zRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGOUY7Rj1GP0ZBRkNGRUZmbkZmcC1GTTYkLUYjNiZGXW9GYG9GY29GMkYyRjJGMkYyRjI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKGYqNiVJImNHRihJInJHRihJInlHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKCwmRjAiIiIqJkYxRjctSSRjb3NHRiU2I0YyRjdGN0YoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">sigma1:=(c,r)-&gt;c+(c-1/2)^2/r</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpJnNpZ21hOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiY0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInJGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LUY2Ni1RJiZtYXA7RidGOUY7Rj4vRkFGMUZCRkRGRkZIRkpGTS1GIzYmRlQtRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JS1GUDYkLUYjNiZGVC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUZecDYoLUkjbW5HRiQ2JFEiMUYnRjktRl1xNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGX3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGPUY5RjlGYHEvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmluRmNxRmVxRmhxRmpxRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdzaWdtYTFHRihmKjYkSSJjR0YoSSJyR0YoRig2JEkpb3BlcmF0b3JHRihJJmFycm93R0YoRigsJkYwIiIiKiYpLCZGMEY2I0Y2IiIjISIiRjtGNkYxRjxGNkYoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">delta:=(c,r)-&gt;2*c-sigma1(c,r)-1/2</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJmRlbHRhO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiY0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIixGJ0YyRjkvRjxGVUY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEickYnRlRGVi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYyRjItRjY2LVEmJm1hcDtGJ0YyRjlGOy9GPkZVRj9GQUZDRkVGR0ZKLUYjNigtRiM2Ji1JI21uR0YkNiRRIjJGJ0YyLUY2Ni1RJyZzZG90O0YnRjJGOUY7Rj1GP0ZBRkNGRUZmbi9GS0ZnbkZRRjItRjY2LVEoJm1pbnVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZmcC1GIzYmLUYsNiVRKSZzaWdtYTsxRidGVEZWLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGOUY7Rj1GP0ZBRkNGRUZmbkZhcEZMRjJGYnAtSSZtZnJhY0dGJDYoLUZbcDYkUSIxRidGMkZqby8lLmxpbmV0aGlja25lc3NHRmVxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRjFGMkYy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZkZWx0YUdGKGYqNiRJImNHRihJInJHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKCwoKiYiIiMiIiJGMEY4RjgtSSdzaWdtYTFHRihGLyEiIiNGOEY3RjtGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">Lstar:=(c,r,y,j)
 -&gt;2*r*sin(y)-4+7/19*((j+c+r*cos(y))^2+(r*sin(y)-2)^2)</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmTHN0YXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEiY0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInJGJ0YvRjJGVy1GLDYlUSJ5RidGL0YyRlctRiw2JVEiakYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUYjNiotRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbkZpbkZjcC1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZnAtRlA2JC1GIzYmRlxvRmJvRmVvRjlGOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocS1GYHA2JFEiNEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmdxRmlxLUkmbWZyYWNHRiQ2KC1GIzYmLUZgcDYkUSI3RidGOUZjcC1JJW1zdXBHRiQ2JS1GUDYkLUYjNihGX29GXXJGVEZdci1GIzYmRmluRmNwLUYjNiYtRiw2JVEkY29zRidGXHFGOUZdcUZgcUY5RjlGOUY5Rl9wLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUZgcDYkUSMxOUYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmF0LyUpYmV2ZWxsZWRHRj1GXXItRmFyNigtRiM2JkZlckZjcC1GaXI2JS1GUDYkLUYjNiYtRiM2JkZpbkZjcEZncEY5RmRxRl9wRjlGOUZfcEZmc0Y5RmlzRlx0Rl90RmJ0RmR0RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZMc3RhckdGKGYqNiZJImNHRihJInJHRihJInlHRihJImpHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKCwqKigiIiMiIiJGMUY6LUkkc2luR0YlNiNGMkY6RjoiIiUhIiIqJiMiIigiIz5GOiksKEYzRjpGMEY6KiZGMUY6LUkkY29zR0YlRj1GOkY6RjlGOkY6KiZGQUY6KSwmKiZGMUY6RjtGOkY6RjlGP0Y5RjpGOkYoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">theta</Font><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNkYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation><Font size="16">:=(c,r,t)
 -&gt;piecewise(t &gt;= c+r, 0,
             c-r &lt;= t and t &lt;= c+r, arccos((t-c)/r),                                         t &lt;= c-r, Pi);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZ0aGV0YUdGKGYqNiVJImNHRihJInJHRihJInRHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKC1JKnBpZWNld2lzZUdGJjYoMSwmRjAiIiJGMUY7RjIiIiEzMSwmRjBGO0YxISIiRjIxRjJGOi1JJ2FyY2Nvc0dGJTYjKiYsJkYyRjtGMEZARjtGMUZAMUYyRj9JI1BpR0YmRihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">kappa1:=(eta,c,r)
 -&gt;int((1+eta-sigma(c,r,y))/2,y=theta(c,r,1+eta)..theta(c,r,-eta)) 
 + int((1-2*sigma(c,r,y))/2,y=theta(c,r,-eta)..Pi)</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpJmthcHBhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEmJmV0YTtGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJjRidGL0YyRlgtRiw2JVEickYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUYjNiYtRiM2KC1JKG1zdWJzdXBHRiQ2Jy1GNjYtUSYmaW50O0YnRjlGO0Y+RmhvRkIvRkVGMUZGRkhGZm4vRk5GZ24tRiM2Ji1GLDYlUSgmdGhldGE7RidGV0Y5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZmbkZkcC1GUDYkLUYjNipGam5GWEZdb0ZYLUYjNiZGVC1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3EtSSNtbkdGJDYkUSIxRidGOUY5RmBvRmNvRjlGOUY5LUYjNiZGZ3BGanAtRlA2JC1GIzYqRmpuRlhGXW9GWC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocUZURjlGYG9GY29GOUY5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmpyLUZQNiQtRiM2KC1JJm1mcmFjR0YkNihGaXEtRmpxNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGXHIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3QvJSliZXZlbGxlZEdGPUZjcS1GYnM2KEZURmRzRmdzRmlzRlx0Rl50LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnFGaHEtRmJzNigtRiM2Ji1GLDYlUSgmc2lnbWE7RidGV0Y5RmpwLUZQNiQtRiM2KkZqbkZYRl1vRlgtRiw2JVEieUYnRi9GMkZgb0Zjb0Y5RjlGOUZkc0Znc0Zpc0ZcdEZedEY5RjktSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuM2VtRicvJSZkZXB0aEdGaHUvJSpsaW5lYnJlYWtHUSVhdXRvRictRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmRwRmB1RjlGY3EtRiM2KC1GXnA2J0ZgcEZdci1GLDYlUSUmcGk7RidGV0Y5RmhyRltzLUZQNiQtRiM2JkZhc0ZidEZndEY5RjlGY3VGYXZGYHVGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdrYXBwYTFHRihmKjYlSSRldGFHRihJImNHRihJInJHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKCwmLUkkaW50R0YlNiQsKCMiIiIiIiNGPComRjtGPEYwRjxGPComRjtGPC1JJnNpZ21hR0YoNiVGMUYySSJ5R0YoRjwhIiIvRkM7LUkmdGhldGFHRig2JUYxRjIsJkYwRjxGPEY8LUZINiVGMUYyLCRGMEZERjwtRjg2JCwmRjtGPEZARkQvRkM7RktJI1BpR0YmRjxGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">kappa2:=(J1,c,r)
 -&gt;Pi/(4*J1)*( ln(Zeta(c+r)) 
               + 2*sum(ln(Zeta(c+r*cos((Pi*j)/(2*J1)))),j=1..J1-1))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpJmthcHBhOzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjSjFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJjRidGL0YyRlctRiw2JVEickYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRJSZwaTtGJy9GMEY9RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUZQNiQtRiM2Ji1GIzYmLUYsNiVRI2xuRidGYHBGOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZHAtRlA2JC1GIzYmLUYsNiVRJyZ6ZXRhO0YnRmBwRjlGXnEtRlA2JC1GIzYmRmluLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgckZcb0Y5RjlGOUY5RjlGXHItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RmFwLUZQNiQtRiM2Ji1JK211bmRlcm92ZXJHRiQ2Jy1GNjYtUSYmc3VtO0YnRjlGO0Y+RmdvRkIvRkVGMS9GR0YxRkhGZW4vRk5RLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJqRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZXI2JFEiMUYnRjlGOS1GIzYmRlQtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfckZhckZedEY5RkgvJSxhY2NlbnR1bmRlckdGPUZecS1GIzYmRltxRl5xLUZQNiQtRiM2JkZlcUZecS1GUDYkLUYjNiZGaW5GXHItRiM2JkZcb0ZhcC1GIzYmLUYsNiVRJGNvc0YnRmBwRjlGXnEtRlA2JC1GIzYmLUZpbzYoLUYjNiZGXXBGYXBGaHNGOS1GIzYmRmRyRmFwRlRGOS8lLmxpbmV0aGlja25lc3NHRmB0LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmd2LyUpYmV2ZWxsZWRHRj1GX29GYm9GOUY5RjlGOUY5RjlGOUY5RjlGOUY5RjlGOUY5RjktRiM2Ji1GZXI2JFEiNEYnRjlGYXBGVEY5RmN2RmV2Rmh2Rmp2Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdrYXBwYTJHRihmKjYlSSNKMUdGKEkiY0dGKEkickdGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoLCQqKiMiIiIiIiVGOUkjUGlHRiZGOUYwISIiLCYtSSNsbkdGJTYjLUklWmV0YUdGJTYjLCZGMUY5RjJGOUY5KiYiIiNGOS1JJHN1bUdGJTYkLUY/NiMtRkI2IywmRjFGOSomRjJGOS1JJGNvc0dGJTYjLCQqKiNGOUZGRjlGO0Y5SSJqR0YoRjlGMEY8RjlGOUY5L0ZWO0Y5LCZGMEY5RjlGPEY5RjlGOUY5RihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">kappa3:=(J2,c,r)
 -&gt;(Pi-theta(c,r,1-c))/(2*J2)*(ln(Zeta(1-c+r)) 
 + 2*sum(ln(Zeta(1-c-r*cos((Pi*j)/(J2)+(1-j/J2)*theta(c,r,1-c)))),j=1..(J2-1)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpJmthcHBhOzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjSjJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJjRidGL0YyRlctRiw2JVEickYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYmLUZQNiQtRiM2Ji1GLDYlUSUmcGk7RicvRjBGPUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXAtRiM2Ji1GLDYlUSgmdGhldGE7RidGZHBGOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRlA2JC1GIzYqRmluRldGXG9GVy1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGZXBGaW5GOUZfb0Zib0Y5RjlGOUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmNxLUZQNiQtRiM2Ji1GIzYmLUYsNiVRI2xuRidGZHBGOUZgcS1GUDYkLUYjNiYtRiw2JVEnJnpldGE7RidGZHBGOUZgcS1GUDYkLUYjNihGanFGZXBGaW4tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhwRmpwRlxvRjlGOUY5RjlGOUZlcy1GIzYmLUZbcjYkUSIyRidGOUZeci1GUDYkLUYjNiYtSSttdW5kZXJvdmVyR0YkNictRjY2LVEmJnN1bTtGJ0Y5RjtGPkZnb0ZCL0ZFRjEvRkdGMUZIRmVuL0ZOUSwwLjE2NjY2NjdlbUYnLUYjNiYtRiw2JVEiakYnRi9GMi1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanFGOS1GIzYmRlRGZXBGanFGOUZILyUsYWNjZW50dW5kZXJHRj1GYHEtRiM2JkZnckZgcS1GUDYkLUYjNiZGXnNGYHEtRlA2JC1GIzYoRmpxRmVwRmluRmVwLUYjNiZGXG9GXnItRiM2Ji1GLDYlUSRjb3NGJ0ZkcEY5RmBxLUZQNiQtRiM2Ji1GaW82KC1GIzYmRmFwRl5yRl11RjlGVC8lLmxpbmV0aGlja25lc3NHRl1yLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmR3LyUpYmV2ZWxsZWRHRj1GZXMtRiM2Ji1GUDYkLUYjNiZGanFGZXAtRmlvNihGXXVGVEZgd0Zid0Zld0Znd0Y5RjlGXnJGW3FGOUY5RjlGOUY5RjlGOUY5RjlGOUY5RjlGOUY5RjlGOS1GIzYmRmpzRl5yRlRGOUZgd0Zid0Zld0Znd0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdrYXBwYTNHRihmKjYlSSNKMkdGKEkiY0dGKEkickdGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoLCQqKiMiIiIiIiNGOSwmSSNQaUdGJkY5LUkmdGhldGFHRig2JUYxRjIsJkY5RjlGMSEiIkZBRjlGMEZBLCYtSSNsbkdGJTYjLUklWmV0YUdGJTYjLChGOUY5RjFGQUYyRjlGOSomRjpGOS1JJHN1bUdGJTYkLUZENiMtRkc2IywoRjlGOUYxRkEqJkYyRjktSSRjb3NHRiU2IywmKihGPEY5SSJqR0YoRjlGMEZBRjkqJiwmRjlGOSomRllGOUYwRkFGQUY5Rj1GOUY5RjlGQS9GWTtGOSwmRjBGOUY5RkFGOUY5RjlGOUYoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">kappa4:=(eta,c,r)
 -&gt;1/4*int((1+eta-sigma(c,r,y))*Lstar(c,r,y,1),
            y=theta(c,r,1+eta)..theta(c,r,-eta))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpJmthcHBhOzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEmJmV0YTtGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJjRidGL0YyRlgtRiw2JVEickYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GUDYkLUYjNigtSShtc3Vic3VwR0YkNictRjY2LVEmJmludDtGJ0Y5RjtGPkZob0ZCL0ZFRjFGRkZIRmZuL0ZORmduLUYjNiYtRiw2JVEoJnRoZXRhO0YnRldGOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZm5GZ3AtRlA2JC1GIzYqRmpuRlhGXW9GWC1GIzYmRlQtRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpxLUkjbW5HRiQ2JFEiMUYnRjlGOUZgb0Zjb0Y5RjlGOS1GIzYmRmpwRl1xLUZQNiQtRiM2KkZqbkZYRl1vRlgtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGaXFGW3JGVEY5RmBvRmNvRjlGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zdcy1GIzYmLUZQNiQtRiM2KEZcckZmcUZULUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXFGW3ItRiM2Ji1GLDYlUSgmc2lnbWE7RidGV0Y5Rl1xLUZQNiQtRiM2KkZqbkZYRl1vRlgtRiw2JVEieUYnRi9GMkZgb0Zjb0Y5RjlGOUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmdwLUYjNiYtRiw2JVEmTHN0YXJGJ0YvRjJGXXEtRlA2JC1GIzYsRmpuRlhGXW9GWEZidEZYRlxyRmBvRmNvRjlGOUY5RjktSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuM2VtRicvJSZkZXB0aEdGZnUvJSpsaW5lYnJlYWtHUSVhdXRvRictRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmdwRmJ0RjlGOS1GXXI2JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR0Zfci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpdi8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdrYXBwYTRHRihmKjYlSSRldGFHRihJImNHRihJInJHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKCwkKiYjIiIiIiIlRjktSSRpbnRHRiU2JComLChGOUY5RjBGOS1JJnNpZ21hR0YoNiVGMUYySSJ5R0YoISIiRjktSSZMc3RhckdGKDYmRjFGMkZDRjlGOS9GQzstSSZ0aGV0YUdGKDYlRjFGMiwmRjBGOUY5RjktRks2JUYxRjIsJEYwRkRGOUY5RihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">kappa5:=(eta,c,r)
 -&gt;1/4*int((1-2*sigma(c,r,y))*Lstar(c,r,y,1),
            y=theta(c,r,-eta)..theta(c,r,-1/2))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpJmthcHBhOzVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEmJmV0YTtGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJjRidGL0YyRlgtRiw2JVEickYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GUDYkLUYjNigtSShtc3Vic3VwR0YkNictRjY2LVEmJmludDtGJ0Y5RjtGPkZob0ZCL0ZFRjFGRkZIRmZuL0ZORmduLUYjNiYtRiw2JVEoJnRoZXRhO0YnRldGOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZm5GZ3AtRlA2JC1GIzYqRmpuRlhGXW9GWC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcUZURjlGYG9GY29GOUY5RjktRiM2JkZqcEZdcS1GUDYkLUYjNipGam5GWEZdb0ZYLUYjNiVGZnEtRmpvNigtSSNtbkdGJDYkUSIxRidGOS1GZ3I2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zpci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0Y9RjlGYG9GY29GOUY5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmhzLUYjNiYtRlA2JC1GIzYmRmZyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXFGW3ItRiM2JkZqci1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZm5GZ3AtRiM2Ji1GLDYlUSgmc2lnbWE7RidGV0Y5Rl1xLUZQNiQtRiM2KkZqbkZYRl1vRlgtRiw2JVEieUYnRi9GMkZgb0Zjb0Y5RjlGOUY5RjlGOUZmdC1GIzYmLUYsNiVRJkxzdGFyRidGL0YyRl1xLUZQNiQtRiM2LEZqbkZYRl1vRlhGYnVGWEZmckZgb0Zjb0Y5RjlGOUY5LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjNlbUYnLyUmZGVwdGhHRmN2LyUqbGluZWJyZWFrR1ElYXV0b0YnLUY2Ni1RMCZEaWZmZXJlbnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZmbkZncEZidUY5RjktRmdyNiRRIjRGJ0Y5Rl1zRl9zRmJzRmRzRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdrYXBwYTVHRihmKjYlSSRldGFHRihJImNHRihJInJHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKCwkKiYjIiIiIiIlRjktSSRpbnRHRiU2JComLCZGOUY5KiYiIiNGOS1JJnNpZ21hR0YoNiVGMUYySSJ5R0YoRjkhIiJGOS1JJkxzdGFyR0YoNiZGMUYyRkVGOUY5L0ZFOy1JJnRoZXRhR0YoNiVGMUYyLCRGMEZGLUZNNiVGMUYyI0ZGRkFGOUY5RihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">C1 := (c,r,eta) -&gt; kappa1(eta,c,r)/(Pi*ln(r/(c - 1/2)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEiY0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInJGJ0YvRjJGVy1GLDYlUSYmZXRhO0YnL0YwRj1GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRKSZrYXBwYTsxRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GUDYkLUYjNipGXG9GV0ZURldGaW5GYG9GY29GOUY5RjktRiM2Ji1GLDYlUSUmcGk7RidGX29GOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZHAtRiM2Ji1GLDYlUSNsbkYnRl9vRjlGYXAtRlA2JC1GIzYmLUZqbzYoRmluLUYjNiZGVC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJyLUZqbzYoLUkjbW5HRiQ2JFEiMUYnRjktRmdyNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaXIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXMvJSliZXZlbGxlZEdGPUY5Rl1zRl9zRmJzRmRzRmBvRmNvRjlGOUY5RjlGXXNGX3NGYnNGZHNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNDMUdGKGYqNiVJImNHRihJInJHRihJJGV0YUdGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoKigtSSdrYXBwYTFHRig2JUYyRjBGMSIiIkkjUGlHRiYhIiItSSNsbkdGJTYjKiZGMUY6LCZGMEY6I0Y6IiIjRjxGPEY8RihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation><Font size="16">evalf(C1(1.000011314, 1.064340602, 4.2826451*10^(-6)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEtMC4yMjczNjk5MDUyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIrXyEqcHRBISM1</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation><Font size="16">evalf(C1(1.042877508, 1.259860485, 0.01737451737))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEtMC4yNDQ5MjcwNDEzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIrOC9GXEMhIzU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C1(1.079779637, 1.410370323, 0.03441682600))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEtMC4yNjMwMzc2OTQ2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIrWXBQSUUhIzU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C1(1.114294066, 1.538391756, 0.05247813411))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEtMC4yODAzMTg1NzE0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIrOWQ9LkchIzU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C1(1.145720440, 1.645584376, 0.07107039918))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEtMC4yOTU4OTA1Mjg0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIrJUcwKmVIISM1</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNDMkdGKGYqNihJImNHRihJInJHRihJJGV0YUdGKEkiVEdGKEkjSjFHRihJI0oyR0YoRig2JEkpb3BlcmF0b3JHRihJJmFycm93R0YoRigsMiomIyIiIiIjREY8RjMhIiJGPCooIiIjRjxJI1BpR0YmRj4tSSNsbkdGJTYjLUklWmV0YUdGJTYjLUknc2lnbWExR0YoNiRGMEYxRjxGPComLCYqJiIkUydGPC1JJmRlbHRhR0YoRkpGPEY8IiQ3IkY+RjwsJiomIiUzWUY8RjNGPEY8IiVPOkY+Rj5GPC1JJG1heEdGJjYkIiIhLCYqJiwmKiYiJGMpRjxGT0Y8RjwiJF4iRj5GPCwmRlNGPCIlc0lGPEY+RjxGS0Y+RjwjRjwiJUM1RjwqKEZBRj4tRkM2IyomRjFGPCwmRjBGPCNGPEZARj5GPkY+LCgqKCQiIiZGPkY8LCYtRkM2Iy1GRjYjLCZGMkY8RjxGPEY8LUZDNiMtRkY2I0YwRjxGPCwmLUkmdGhldGFHRig2JUYwRjFGXXBGPComRmNvRjxGQUY8Rj5GPEY8KiojRjwiIiVGPEZBRjxGXnBGPEY0Rj5GPC1JJ2thcHBhMkdGKDYlRjRGMEYxRjxGPEY8KihGQUY+Rl9vRj4sKCooRmZvRjxGaG9GPCwmLUZkcDYlRjBGMSwmRjxGPEYwRj5GPC1GZHA2JUYwRjEsJEYyRj5GPkY8RjwqKkZjb0Y8LCZGQUY8RmFxRj5GPEZecEY8RjVGPkY8LUkna2FwcGEzR0YoNiVGNUYwRjFGPEY8RjwqKEZBRj5GX29GPiwoKiZGaW9GPCwmRmRxRjxGY3BGPkY8RjwtRlc2JEZZKiYsJi1JJ2thcHBhNEdGKDYlRjJGMEYxRjwtSSdrYXBwYTVHRihGZnJGPEY8LCZGM0Y8RkBGPEY+RjwqJkZBRjwtRkM2IyomRmBwRjwtRkY2IywkKiZGQEY8RjBGPEY8Rj5GPEY8RjxGPEYoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C2(1.000011314, 1.064340602, 4.2826451*10^(-6),1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMjMuMDI1MjYyNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIramlfLUIhIik=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C2(1.042877508, 1.259860485, 0.01737451737,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNi42NjU1Njc4MzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrSXljbG0hIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.079779637, 1.410370323, 0.03441682600,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNS4yMjAzMDk1MTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrNiY0LkEmISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.114294066, 1.538391756, 0.05247813411,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC40MzUyMDAxOTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrJz4rX1YlISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.145720440, 1.645584376, 0.07107039918,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy45Mzg4Nzc2NTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrY3coKVFSISIq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L230" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L254" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C2(1.000011314, 1.064340602, 4.2826451*10^(-6),1,64,39)-0.00001*ln(3/(2*Pi)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMjMuMDI1MjcwMDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrLXFfLUIhIik=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C2(1.042877508, 1.259860485, 0.01737451737,1,64,39)-0.00001*ln(3/(2*Pi)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNi42NjU1NzUyMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrQl9kbG0hIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.079779637, 1.410370323, 0.03441682600,1,64,39)-0.00001*ln(3/(2*Pi)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNS4yMjAzMTY5MDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrL3BKP18hIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.114294066, 1.538391756, 0.05247813411,1,64,39)-0.00001*ln(3/(2*Pi)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC40MzUyMDc1ODlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrKmUyX1YlISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L253" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.145720440, 1.645584376, 0.07107039918,1,64,39)-0.00001*ln(3/(2*Pi)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy45Mzg4ODUwNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrXF0pKVFSISIq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C2(1.000011314, 1.064340602, 4.2826451*10^(-6),10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMjIuOTcyMDMzOTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrJVIuc0gjISIp</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C2(1.042877508, 1.259860485, 0.01737451737,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNi42MDM5Njk5NDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrXCpwUmcnISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.079779637, 1.410370323, 0.03441682600,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNS4xNTI1MDgzNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrVSQzRDomISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.114294066, 1.538391756, 0.05247813411,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC4zNjIxMzc1NTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrXnY4aVYhIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C2(1.145720440, 1.645584376, 0.07107039918,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy44NjEzNTg2NjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrbSdlOCdRISIq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="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">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</Equation><Font size="16">-0.00001*ln(3/(2*Pi))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNjAtRiw2JVEiY0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInJGJ0YvRjJGVy1GLDYlUSYmZXRhO0YnL0YwRj1GOUZXLUYsNiVRIlRGJ0YvRjJGVy1GLDYlUSNKMUYnRi9GMkZXLUYsNiVRI0oyRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSYmbWFwO0YnRjlGO0Y+L0ZBRjFGQkZERkZGSEZKRk0tRiM2KC1GIzYmLUYsNiVRI0MyRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbkZPRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFxLUYjNiYtRiM2Ji1GLDYlUSNDMUYnRi9GMkZpcC1GUDYkLUYjNipGVEZXRmluRldGXG9GaW9GXHBGOUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRlxxLUYjNiYtRiw2JVEjbG5GJ0Zfb0Y5RmlwLUZQNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5Rl1xLUZbczYoLUZgczYkUSIyRidGOUZgby8lLmxpbmV0aGlja25lc3NHRmJzLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlx0LyUpYmV2ZWxsZWRHRj1GOS1GIzYmRmVzRl5yLUYsNiVRJSZwaTtGJ0Zfb0Y5RjlGaHNGanNGXXRGX3RGaW9GXHBGOUY5RjlGOUZdcS1GYHM2JFElMC4yNUYnRjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNEMkdGKGYqNihJImNHRihJInJHRihJJGV0YUdGKEkiVEdGKEkjSjFHRihJI0oyR0YoRig2JEkpb3BlcmF0b3JHRihJJmFycm93R0YoRigsKC1JI0MyR0YoRi8iIiIqJi1JI0MxR0YoNiVGMEYxRjJGPC1JI2xuR0YlNiMsJCooI0Y8IiIjRjwsJkY8RjwqJkZHRjxGMyEiIkY8RjxJI1BpR0YmRkpGPEY8RjwkIiNEISIjRjxGKEYoRig3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRKDAuMDAwMDFGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYmLUkjbWlHRiQ2JVEjbG5GJy8lJ2l0YWxpY0dGNEYvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZPRlEtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtRkk2JFEiM0YnRi8tRiM2Ji1GSTYkUSIyRidGL0ZMLUZVNiVRJSZwaTtGJ0ZYRi9GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRi9GL0YvRi8=">LCQqJiQiIiIhIiZGJS1JI2xuRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsJComIyIiJCIiI0YlSSNQaUdGKiEiIkYlRiVGNA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L278" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LlEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZGLUkjbWlHRiQ2JVE1fnRoZX50ZXJtfiItMC4wMDAwMX5GJ0YvRjItRko2JVEjbG5GJ0YvRjItRko2JVEoKDMvMnBpKUYnRi9GMi1GSjYlUU4+MCJ+aXN+YWRkZWR+Zm9yfnRoZX5leGFjdH5zYW1lfnJlYXNvbn5hYm92ZS5GJ0YvRjJGLy8lK2V4ZWN1dGFibGVHRjdGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LlEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZGLUkjbWlHRiQ2JVE1fnRoZX50ZXJtfiItMC4wMDAwMX5GJ0YvRjItRko2JVEjbG5GJ0YvRjItRko2JVEoKDMvMnBpKUYnRi9GMi1GSjYlUU4+MCJ+aXN+YWRkZWR+Zm9yfnRoZX5leGFjdH5zYW1lfnJlYXNvbn5hYm92ZS5GJ0YvRjJGLy8lK2V4ZWN1dGFibGVHRjdGMg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L262" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(D2(1.000011314, 1.064340602, 4.2826451*10^(-6),1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMjMuMTA3MTc2MDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrMndyNUIhIik=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(D2(1.042877508, 1.259860485, 0.01737451737,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNi43MzQ1MDE4OTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrJio9XU1uISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(D2(1.079779637, 1.410370323, 0.03441682600,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNS4yNzU4NTUwMDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrM10mZUYmISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(D2(1.114294066, 1.538391756, 0.05247813411,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC40Nzc5NzA1NTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrXTAoelolISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(D2(1.145720440, 1.645584376, 0.07107039918,1,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy45NzAxMzYyMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrNWk4cVIhIio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L265" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(D2(1.000011314, 1.064340602, 4.2826451*10^(-6),10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMjIuODQ1NjEwNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrVzVjJUcjISIp</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L267" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(D2(1.042877508, 1.259860485, 0.01737451737,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNi40NDg0Nzk2MzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrTyd6JVtrISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L266" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(D2(1.079779637, 1.410370323, 0.03441682600,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC45NjcwMzQ4MzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrUFsublwhIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L268" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(D2(1.114294066, 1.538391756, 0.05247813411,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC4xNDgwNTQ1OTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrJ2ZhIVtUISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(D2(1.145720440, 1.645584376, 0.07107039918,10,64,39))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy42MjE0OTU0NzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrcmFcQE8hIio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L263" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L264" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2J1EjQzNGJy8lJXNpemVHUSMxNkYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JKG1mZW5jZWRHRiQ2Ji1GIzYvLUYsNidRImNGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRInJGJ0YvRjJGNUY4RlktRiw2J1EkZXRhRidGL0YyRjVGOEZZLUYsNidRIlRGJ0YvRjJGNUY4LyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZlcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSkZobi9GUEZpbkZdcS1GOzYvUSgmc3JhcnI7RidGL0Y1RjhGPkZARkJGREZGRkhGSkZobkZgcS1JI21uR0YkNiZRJDIuNUYnRi9GNUY4RmBwRl1xRl1xLUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxyLUZlcTYmUSIxRidGL0Y1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ0ZnbkZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmZyLUZSNiYtRiM2LS1GLDYnUSNQaUYnRi9GMkY1RjgtRjs2L1EiKkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGZXJGZ3ItRiw2J1EjbG5GJ0YvRjJGNUY4LUZSNiYtRiM2LEZcb0Zhci1GUjYmLUYjNi5GVi1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRltyRl1yRl5yRmFyLUZlcTYmUSIyRidGL0Y1RjhGZW9GL0Zob0ZbcC8lMGZvbnRfc3R5bGVfbmFtZUdRLU1hcGxlfk91dHB1dEYnRjVGOEYvRjVGOEZlb0YvRmhvRltwRmN0RjVGOEYvRjVGOEZlb0YvRmhvRltwRmN0RjVGOEYvRjVGOEZfcy1GUjYmLUYjNjFGXHNGX3NGYnMtRlI2Ji1GIzYrRl5yRmhxLUkmbWZyYWNHRiQ2KC1GIzYmRmB0Ri9GNUY4LUYjNiZGYm9GL0Y1RjgvJS5saW5ldGhpY2tuZXNzR0Zgci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpdS8lKWJldmVsbGVkR0Y0RmVvRi9GaG9GW3BGNUY4Ri9GNUY4RmhxLUZSNiYtRiM2LS1GLDYnUSZ0aGV0YUYnRi9GMkY1RjgtRlI2Ji1GIzYuRlZGWUZcb0ZZRl10Rl9vRmVvRi9GaG9GW3BGNUY4Ri9GNUY4Rl10RmJ2LUZSNiYtRiM2L0ZWRllGXG9GWUZeckZocUZfb0Zlb0YvRmhvRltwRjVGOEYvRjVGOEZlb0YvRmhvRltwRjVGOEYvRjVGOEZfc0Zicy1GUjYmLUYjNiktRmVxNiZRIjNGJ0YvRjVGOEZlb0YvRmhvRltwRjVGOEYvRjVGOEZlb0YvRmhvRltwRjVGOEYvRjVGOEZdcEZgcEZdcUZdcUZocS1GLDYnUSRtYXhGJ0YvRjJGNUY4LUZSNiYtRiM2Ly1GZXE2JlEiMEYnRi9GNUY4RllGXnJGYXItRlI2Ji1GIzYrRlxzRl1xRl9zRl1xRmJzLUZSNiYtRiM2KEZcb0Zhci1GUjYmLUYjNipGVkZddEZeckZhckZgdEYvRjVGOEYvRjVGOEYvRjVGOEYvRjVGOEYvRjVGOEYvRjVGOEZfcy1GUjYmLUYjNistRl91NihGXnItRiM2KEZgdEZfcy1GUjYmLUYjNihGYm9GaHFGYHRGL0Y1RjhGL0Y1RjhGL0Y1RjhGZXVGZ3VGanVGXHZGX3MtRlI2Ji1GIzYwLUYsNidRJGludEYnRi9GMkY1RjgtRlI2Ji1GIzYyLUYsNidRJkxzdGFyRidGL0YyRjVGOC1GUjYmLUYjNjBGVkZZRlxvRlktRiw2J1EieUYnRi9GMkY1RjhGWUZddEZeckZlb0YvRmhvRltwRjVGOEYvRjVGOEZZRl1xRmh6LUY7Ni9RIj1GJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0ZbeC1GOzYvUSMuLkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW3JGYHFGYnZGaXZGZW9GL0Zob0ZbcEY1RjhGL0Y1RjhGaHFGanktRlI2Ji1GIzY0RmF6LUZSNiYtRiM2LEZWRllGXG9GWUZoekZZRl5yRi9GNUY4Ri9GNUY4RllGXXFGaHpGW1tsRl1xRmJ2LUZSNiYtRiM2LEZWRllGXG9GWUZeckZocUZfb0YvRjVGOEYvRjVGOEZeW2xGYnZGZXZGZW9GL0Zob0ZbcEY1RjhGL0Y1RjhGaHFGanktRlI2Ji1GIzYzRmF6LUZSNiYtRiM2LUZWRllGXG9GWUZoekZZRl10Rl5yRi9GNUY4Ri9GNUY4RllGXXFGaHpGW1tsRl1xRmJ2LUZSNiYtRiM2LEZWRllGXG9GWUZddEZdcUZfb0YvRjVGOEYvRjVGOEZeW2xGXHNGZW9GL0Zob0ZbcEY1RjhGL0Y1RjhGZW9GL0Zob0ZbcEY1RjhGL0Y1RjhGZW9GL0Zob0ZbcEY1RjhGL0Y1RjhGZW9GL0Zob0ZbcEY1RjhGL0Y1RjhGZW9GL0Zob0ZbcEY1Rjg=">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNDM0dGKGYqNiZJImNHRihJInJHRihJJGV0YUdGKEkiVEdGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoLCgkIiNEISIiIiIiKihJI1BpR0YmRjotSSNsbkdGJTYjKiZGMUY7LCZGMEY7I0Y7IiIjRjpGOkY6LCYqJkY9RjstRj82IywmRjtGOyomRkRGO0YzRjpGO0Y7RjsqJiwmLUkmdGhldGFHRig2JUYwRjEsJEYyRjpGOy1GTjYlRjBGMSwmRjJGO0Y7RjtGOkY7LUY/NiMiIiRGO0Y7RjtGOy1JJG1heEdGJjYkIiIhKipGPUY6Rj5GOiwmKiZGREY7RjNGO0Y7IiIlRjtGOiwoLUkkaW50R0YlNiQtSSZMc3RhckdGKDYmRjBGMUkieUdGKEY6L0ZgbztGWkZRRjstRltvNiQtRl5vNiZGMEYxRmBvRjsvRmBvO0ZRRk1GOy1GW282JEZdby9GYG87Rk1GPUY7RjtGO0YoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C3(1.000011314, 1.064340602, 4.2826451*10^(-6),1))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC41MTk1MzIxNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrU0BgPlghIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C3(1.042877508, 1.259860485, 0.01737451737,1))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC4yMTIwMDY5NzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrd3ArN1UhIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C3(1.079779637, 1.410370323, 0.03441682600,1))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC4wODE0ODE5ODVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrJik+WyIzJSEiKg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C3(1.114294066, 1.538391756, 0.05247813411,1))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNC4wMDkzNTQ4MTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrNVtONFMhIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C3(1.145720440, 1.645584376, 0.07107039918,1))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy45Njg1MTIwMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrST9eb1IhIio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L242" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C3(1.000011314, 1.064340602, 4.2826451*10^(-6),10))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy4zMDY2NzMxMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrSkpuMUwhIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(C3(1.042877508, 1.259860485, 0.01737451737,10))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy4xMjM2MTA5NjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrbTRoQkohIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L241" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C3(1.079779637, 1.410370323, 0.03441682600,10))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy4wNTA3MzY3ODRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrJXlPMjAkISIq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C3(1.114294066, 1.538391756, 0.05247813411,10))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMy4wMTEyMzc1MTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrNXZCNkkhIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"><Font size="16">evalf(C3(1.145720440, 1.645584376, 0.07107039918,10))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsMi45ODkwMjkxNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrbiJIISopSCEiKg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="16" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font size="16">evalf(0.00001*ln(3/(2*Pi)))</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFE1JnVtaW51czA7Ny4zOTI2NDc3NzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLUklbXN1cEdGJDYmLUYsNiRRIzEwRidGLy1GLDYkUSsmdW1pbnVzMDs2RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCErenhrI1IoISM6</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmQ2hlY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGV0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEiY0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEickYnRi9GMkZfby1GLDYlUScmIzk1MTtGJy9GMEY9RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjVlbUYnLyUmZGVwdGhHRmZwLyUqbGluZWJyZWFrR1ExZmlyc3Rwcm9jbmV3bGluZUYnLUYjNigtRiM2LS1GNjYvUSNpZkYnRlRGVkZYRjtGPkZARkJGREZGRkhGWkZmbi1GYnA2JkZkcEZncEZqcC9GXXFRJWF1dG9GJy1GIzYqLUYjNiotRiM2Ki1GIzYqLUYjNiotRiM2Ki1GIzYqLUYjNiotRiM2Ki1GIzYqLUYjNiotRiM2Ki1GIzYoLUYjNictRjY2LVEoJiM4NzIyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcy1GIzYoLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZndC1GX3Q2JFEiMkYnRjlGXHBGX3BGOUZccEZfcEY5LUY2Ni1RIjxGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiZGXG8tRjY2LVEqfiYjODcyMjt+RidGOUY7Rj5GQEZCRkRGRkZIRlpGZm5GZW9GOUZccEZfcEY5RmZxLUY2Ni9RJGFuZEYnRlRGVkZYRjtGPkZARkJGREZGRkhGWkZmbkZmcS1GIzYoRl91Rlx1LUYjNiZGXnRGYXVGXG9GOUZccEZfcEY5RlxwRl9wRjlGZnFGZHVGZnEtRiM2KEZpdUZcdS1GIzYnRmZzRmhvRlxwRl9wRjlGXHBGX3BGOUZccEZfcEY5RmZxRmR1RmZxLUYjNihGXXZGXHUtRl90NiRRIjBGJ0Y5RlxwRl9wRjlGXHBGX3BGOUZmcUZkdUZmcS1GIzYoRmF2Rlx1LUYjNihGXnRGYnQtRl90NiRRIjRGJ0Y5RlxwRl9wRjlGXHBGX3BGOUZccEZfcEY5RmZxRmR1RmZxLUYjNihGYXYtRjY2LVEjPD1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNihGXG9GYXUtRiM2KC1GIzYmLUYjNigtRmhuNiQtRiM2JkZcb0ZhdUZcdEY5RjktRjY2LVEiXkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZgeEZpdEZccEZfcEY5RlxwRl9wRjlGYnQtRiM2JkZlb0ZccEZfcEY5RlxwRl9wRjlGYXUtRiM2KC1GX3Q2JFEiM0YnRjlGYnRGaHZGXHBGX3BGOUY5RlxwRl9wRjlGXHBGX3BGOUZmcUZkdUZmcS1GIzYoLUYjNiZGXG9GYXVGYndGOUZcdUZedEZccEZfcEY5RlxwRl9wRjlGZnFGZHVGZnEtRiM2KEZcdEZcdUZedEZccEZfcEY5RlxwRl9wRjlGZnFGZHVGZnEtRiM2KEZhdkZcdUZob0ZccEZfcEY5RlxwRl9wRjlGZnFGZHVGZnEtRiM2KC1GIzYmRmhvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGXnRGOUZcdUZcb0ZccEZfcEY5RlxwRl9wRjlGZnFGZHVGZnEtRiM2KEZcb0ZcdS1GIzYmRlxvRmV5RmJ3RjlGXHBGX3BGOUZccEZfcEY5RmZxRmR1RmZxLUYjNihGanlGXHUtRiM2JkZcb0ZleUZlb0Y5RlxwRl9wRjlGXHBGX3BGOUZmcUZkdUZmcS1GIzYoLUYjNigtRiw2JVEnJiM5NTI7RidGW3BGOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGWkZmbi1GaG42JC1GIzYqRlxvRl9vRmVvRl9vRmN5RlxwRl9wRjlGOUZccEZfcEY5Rlx1LUZfdDYkUSQyLjFGJ0Y5RlxwRl9wRjlGXHBGX3BGOUZmcS1GNjYvUSV0aGVuRidGVEZWRlhGO0Y+RkBGQkZERkZGSEZaRmZuLUZicDYmRmRwRmdwRmpwL0ZdcVE2aW5jcmVhc2VpbmRlbnRuZXdsaW5lRictRiM2KC1GNjYvUSdyZXR1cm5GJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm5GZnEtRiw2JUYxRi9GMkZccEZfcEY5LUZicDYmRmRwRmdwRmpwL0ZdcVE2ZGVjcmVhc2VpbmRlbnRuZXdsaW5lRidGXHBGX3BGOS1GIzYpLUY2Ni9RJWVsc2VGJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm5GZFtsLUYjNihGaltsRmZxLUYsNiVGPUYvRjJGXHBGX3BGOUZfXGxGXHBGX3BGOS1GNjYvUSdlbmR+aWZGJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm5GXHBGX3BGOUZfXGwtRjY2L1EpZW5kfnByb2NGJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm5GXHBGX3BGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZDaGVja0dGKGYqNiVJImNHRihJInJHRihJJGV0YUdGKEYoRihGKEAlMzMzMzMzMzMzMzMzMiMhIiIiIiMsJkYwIiIiRjFGQjJGRCwmRkVGRUYwRkIyRkcsJEYyRkIyRkkiIiEyRksjRkUiIiUxRkssKEYwRkUqJiksJkYwRkUjRkVGQ0ZCRkNGRUYxRkJGQiMiIiRGTkZCMiwmRjBGRUZRRkJGRTJGVEZFMkZLRjIyLCZGMkZFRkVGRUYwMkYwLCZGMEZFRlFGRTJGaG4sJkYwRkVGMUZFMi1JJnRoZXRhR0YoNiVGMEYxRmZuJCIjQEZCT0kldHJ1ZUdGJk9JJmZhbHNlR0YmRihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L270" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KVEmQ2hlY2tGJy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUlc2l6ZUdRIzE2RicvJSVib2xkR1EmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYoLUYjNjItSSNtbkdGJDYoUSwxLjAwMDAxMTMxNEYnRi9GMkY1RjsvRj9RJ25vcm1hbEYnLUkjbW9HRiQ2MVEiLEYnRi9GMkY1RjtGSi8lJmZlbmNlR0Y3LyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZNNjFRIn5GJ0YvRjJGNUY7RkpGUC9GU0Y3RlRGVkZYRlpGZm5GaG4vRlxvRmpuLUZHNihRLDEuMDY0MzQwNjAyRidGL0YyRjVGO0ZKRkxGXm8tRkc2KFEqNC4yODI2NDUxRidGL0YyRjVGO0ZKLUZNNjFRIipGJ0YvRjJGNUY7RkpGUEZhb0ZURlZGWEZaRmZuL0ZpblEsMC4xNjY2NjY3ZW1GJy9GXG9GXXAtRkc2KFEjMTBGJ0YvRjJGNUY7RkotRk02MVEiXkYnRi9GMkY1RjtGSkZQRmFvRlRGVkZYRlpGZm4vRmluUSwwLjExMTExMTFlbUYnL0Zcb0ZmcC1GQjYoLUYjNiktRk02MVEqJnVtaW51czA7RidGL0YyRjVGO0ZKRlBGYW9GVEZWRlhGWkZmbi9GaW5RLDAuMjIyMjIyMmVtRicvRlxvRmBxLUZHNihRIjZGJ0YvRjJGNUY7RkpGL0Y1RjsvJStleGVjdXRhYmxlR0Y3RkpGL0YyRjVGO0ZKRi9GNUY7RmVxRkpGL0YyRjVGO0ZKRi9GNUY7RmVxRko=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KVEmQ2hlY2tGJy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUlc2l6ZUdRIzE2RicvJSVib2xkR1EmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYoLUYjNjItSSNtbkdGJDYoUSwxLjAwMDAxMTMxNEYnRi9GMkY1RjsvRj9RJ25vcm1hbEYnLUkjbW9HRiQ2MVEiLEYnRi9GMkY1RjtGSi8lJmZlbmNlR0Y3LyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZNNjFRIn5GJ0YvRjJGNUY7RkpGUC9GU0Y3RlRGVkZYRlpGZm5GaG4vRlxvRmpuLUZHNihRLDEuMDY0MzQwNjAyRidGL0YyRjVGO0ZKRkxGXm8tRkc2KFEqNC4yODI2NDUxRidGL0YyRjVGO0ZKLUZNNjFRIipGJ0YvRjJGNUY7RkpGUEZhb0ZURlZGWEZaRmZuL0ZpblEsMC4xNjY2NjY3ZW1GJy9GXG9GXXAtRkc2KFEjMTBGJ0YvRjJGNUY7RkotRk02MVEiXkYnRi9GMkY1RjtGSkZQRmFvRlRGVkZYRlpGZm4vRmluUSwwLjExMTExMTFlbUYnL0Zcb0ZmcC1GQjYoLUYjNiktRk02MVEqJnVtaW51czA7RidGL0YyRjVGO0ZKRlBGYW9GVEZWRlhGWkZmbi9GaW5RLDAuMjIyMjIyMmVtRicvRlxvRmBxLUZHNihRIjZGJ0YvRjJGNUY7RkpGL0Y1RjsvJStleGVjdXRhYmxlR0Y3RkpGL0YyRjVGO0ZKRi9GNUY7RmVxRkpGL0YyRjVGO0ZKRi9GNUY7RmVxRko=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L271" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ky1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNjAtSSNtbkdGJDYlUSwxLjA0Mjg3NzUwOEYnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuMjU5ODYwNDg1RidGNEZGRkhGW28tRkM2JVEuMC4wMTczNzQ1MTczN0YnRjRGRi8lJ2ZhbWlseUdRLENvdXJpZXJ+TmV3RidGNC8lJWJvbGRHRjkvJStmb3JlZ3JvdW5kR1ErWzEyMCwwLDE0XUYnLyUwZm9udF9zdHlsZV9uYW1lR1EsTWFwbGV+SW5wdXRGJy9GO1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYnBGNEZGRmZvRjRGaW9GW3BGXnBGYXBGY3BGKy8lK2V4ZWN1dGFibGVHRk5GRg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ky1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNjAtSSNtbkdGJDYlUSwxLjA0Mjg3NzUwOEYnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuMjU5ODYwNDg1RidGNEZGRkhGW28tRkM2JVEuMC4wMTczNzQ1MTczN0YnRjRGRi8lJ2ZhbWlseUdRLENvdXJpZXJ+TmV3RidGNC8lJWJvbGRHRjkvJStmb3JlZ3JvdW5kR1ErWzEyMCwwLDE0XUYnLyUwZm9udF9zdHlsZV9uYW1lR1EsTWFwbGV+SW5wdXRGJy9GO1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYnBGNEZGRmZvRjRGaW9GW3BGXnBGYXBGY3BGKy8lK2V4ZWN1dGFibGVHRk5GRg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L272" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ki1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNi8tSSNtbkdGJDYlUSwxLjA3OTc3OTYzN0YnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuNDEwMzcwMzIzRidGNEZGRkhGW28tRkM2JVEuMC4wMzQ0MTY4MjYwMEYnRjRGRi8lJ2ZhbWlseUdRLENvdXJpZXJ+TmV3RicvJSVib2xkR0Y5LyUrZm9yZWdyb3VuZEdRK1sxMjAsMCwxNF1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvRjtRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJwRjRGRkZmb0Zpb0ZbcEZecEZhcEZjcEYrLyUrZXhlY3V0YWJsZUdGTkZG">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ki1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNi8tSSNtbkdGJDYlUSwxLjA3OTc3OTYzN0YnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuNDEwMzcwMzIzRidGNEZGRkhGW28tRkM2JVEuMC4wMzQ0MTY4MjYwMEYnRjRGRi8lJ2ZhbWlseUdRLENvdXJpZXJ+TmV3RicvJSVib2xkR0Y5LyUrZm9yZWdyb3VuZEdRK1sxMjAsMCwxNF1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvRjtRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJwRjRGRkZmb0Zpb0ZbcEZecEZhcEZjcEYrLyUrZXhlY3V0YWJsZUdGTkZG</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L273" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ki1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNi8tSSNtbkdGJDYlUSwxLjExNDI5NDA2NkYnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuNTM4MzkxNzU2RidGNEZGRkhGW28tRkM2JVEuMC4wNTI0NzgxMzQxMUYnRjRGRi8lJ2ZhbWlseUdRLENvdXJpZXJ+TmV3RicvJSVib2xkR0Y5LyUrZm9yZWdyb3VuZEdRK1sxMjAsMCwxNF1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvRjtRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJwRjRGRkZmb0Zpb0ZbcEZecEZhcEZjcEYrLyUrZXhlY3V0YWJsZUdGTkZG">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ki1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNi8tSSNtbkdGJDYlUSwxLjExNDI5NDA2NkYnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuNTM4MzkxNzU2RidGNEZGRkhGW28tRkM2JVEuMC4wNTI0NzgxMzQxMUYnRjRGRi8lJ2ZhbWlseUdRLENvdXJpZXJ+TmV3RicvJSVib2xkR0Y5LyUrZm9yZWdyb3VuZEdRK1sxMjAsMCwxNF1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvRjtRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJwRjRGRkZmb0Zpb0ZbcEZecEZhcEZjcEYrLyUrZXhlY3V0YWJsZUdGTkZG</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L274" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNiotSSNtbkdGJDYlUSwxLjE0NTcyMDQ0MEYnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuNjQ1NTg0Mzc2RidGNEZGRkhGW28tRkM2JVEuMC4wNzEwNzAzOTkxOEYnRjRGRkZGRjRGRkZGRisvJStleGVjdXRhYmxlR0ZORkY=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYmUSZDaGVja0YnLyUlc2l6ZUdRIzE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYlLUYjNiotSSNtbkdGJDYlUSwxLjE0NTcyMDQ0MEYnRjQvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjRGRi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GSTYuUSJ+RidGNEZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUZDNiVRLDEuNjQ1NTg0Mzc2RidGNEZGRkhGW28tRkM2JVEuMC4wNzEwNzAzOTkxOEYnRjRGRkZGRjRGRkZGRisvJStleGVjdXRhYmxlR0ZORkY=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L275" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L276" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>
